Accelerated Development of Multicomponent Alloys in Discrete Design Space Using Bayesian Multi-Objective Optimisation

Bayesian optimization (BO) protocol based on Active Learning (AL) principles has garnered significant attention due to its ability to optimize black-box objective functions efficiently. This capability is a prerequisite for guiding autonomous and high-throughput materials design and discovery processes. However, its application in materials science, particularly for novel alloy designs with multiple targeted properties, remains limited. This limitation is due to the computational complexity and the lack of reliable and robust acquisition functions for multiobjective optimization. In recent years, expected hypervolume-based geometrical acquisition functions have demonstrated superior performance and speed compared to other multiobjective optimization algorithms, such as Thompson Sampling Efficient Multiobjective Optimization (TSEMO), Pareto Efficient Global Optimization (parEGO), etc. This work compares several state-of-the-art multiobjective BO acquisition functions, i.e., parallel expected hypervolume improvement (qEHVI), noisy parallel expected hypervolume improvement (qNEHVI), parallel Pareto efficient global optimization (parEGO), and parallel noisy Pareto efficient global optimization (qNparEGO) for the multiobjective optimization of physical properties in multi-component alloys. We demonstrate the impressive performance of the qEHVI acquisition function in finding the optimum Pareto front in 1-, 2-, and 3-objective Aluminium alloy optimization problems within a limited evaluation budget and reasonable computational cost. In addition, we discuss the role of different surrogate model optimization methods from a computational cost and efficiency perspective.

==> images/1D/transfer.sh <==
#!/bin/bash

cp ../../../1D_Computational/PLOTS/skgp_density.png .
cp ../../../1D_Computational/PLOTS/skgp_heat.png .
cp ../../../1D_Computational/PLOTS/skgp_thermal.png .
cp ../../../1D_Computational/PLOTS/skgp_electric.png .
cp ../../../1D_Experimental/PLOTS/skgp_yield.png .
cp ../../../1D_Experimental/PLOTS/skgp_tensile.png .
cp ../../../1D_Experimental/PLOTS/skgp_elong.png .



==> images/2D/transfer.sh <==
#!/bin/bash

cp ../../../2D_Computational/PLOTS/skgp_density_heat.png .
cp ../../../2D_Computational/PLOTS/skgp_density_electric.png .
cp ../../../2D_Computational/PLOTS/skgp_density_thermal.png .
cp ../../../2D_Computational/PLOTS/skgp_heat_thermal.png .
cp ../../../2D_Experimental/PLOTS/skgp_yield_tensile.png .
cp ../../../2D_Experimental/PLOTS/skgp_tensile_elong.png .
cp ../../../2D_Experimental/PLOTS/skgp_yield_elong.png .



==> images/3D/transfer.sh <==
#!/bin/bash

cp ../../../3D_Computational/PLOTS/skgp_density_heat_electric.png .
cp ../../../3D_Computational/PLOTS/skgp_density_heat_thermal.png .
cp ../../../3D_Computational/PLOTS/skgp_density_electric_thermal.png .
cp ../../../3D_Computational/PLOTS/skgp_heat_electric_thermal.png .



